A unified framework to improve the interoperability between HPC and Big Data languages and programming models

One of the most important issues in the path to the convergence of HPC and Big Data is caused by the differences in their software stacks. Despite some research efforts, the interoperability between their programming models and languages is still limited. To deal with this problem we introduce a new computing framework called IgnisHPC, whose main objective is to unify the execution of Big Data and HPC workloads in the same framework. IgnisHPC has native support for multi-language applications using JVM and non-JVM-based languages. Since MPI was used as its backbone technology, IgnisHPC takes advantage of many communication models and network architectures. Moreover, MPI applications can be directly executed in a efficient way in the framework. The main consequence is that users could combine in the same multi-language code HPC tasks (using MPI) with Big Data tasks (using MapReduce operations). The experimental evaluation demonstrates the benefits of our proposal in terms of performance and productivity with respect to other frameworks such as Apache Spark. IgnisHPC is publicly available for the Big Data and HPC research community.

==> sources/driver.cpp <==
 #include "ignis/driver/api/Ignis.h"

 using namespace ignis::driver::api;

 int main(int argc, char* argv[]) {
  //Initialization of the framework
  Ignis::start();
  //Resources/Configuration of the cluster
  IProperties prop;
  prop["ignis.executor.image"] = "ignishpc/full";
  prop["ignis.executor.instances"] = "2";
  prop["ignis.executor.cores"] = "4";
  prop["ignis.executor.memory"] = "2GB";
  //Construction of the cluster
  ICluster cluster(prop);
  //Initialization of a Python Worker
  IWorker worker_python(cluster, "python");
  //Task 1: Tokenize text into pairs (x, y)
  //The edges are stored in reversed order
  auto tc = worker_python.textFile("graph.dat");
  auto edges = tc.map("Example.py:Reverse");
  //Initialization of a C++  Worker
  IWorker worker_cpp(cluster, "cpp");
  //Transfer data from Task 2 - Python
  auto tc2 = worker_cpp.importData(tc).cache();
  
  int64_t oldCount = 0;
  int64_t nextCount = tc.count();
  while (true){
   oldCount = nextCount;
   //Task 2: 
   //Perform the join,(y, (z, x)) pairs,
   //to obtain the new (x, z) paths.
   auto new_edges = tc2.join(edges).
     map("libexample.so:Reverse2");
   tc2 = tc2._union(new_edges).distinct().cache();
   nextCount = tc2.count();
   if (nextCount == oldCount){
     break;
   }
  }
  //Show result
  std::cout << "TC has " << tc2.count() << 
   " edges" << std::endl;
  //Stop the framework
  Ignis::stop();
  return EXIT_SUCCESS;
 }


==> sources/executor.py <==
 from ignis.executor.api.function.IFunction import IFunction

 # Reverse pairs (x, y) to (y, x)
 class Reverse(IFunction):
   def call(self, x_y, context):
     return x_y.split(" ")[::-1])
    

    

